Boosting-based Construction of BDDs for Linear Threshold Functions and Its Application to Verification of Neural Networks

Understanding the characteristics of neural networks is important but difficult due to their complex structures and behaviors. Some previous work proposes to transform neural networks into equivalent Boolean expressions and apply verification techniques for characteristics of interest. This approach is promising since rich results of verification techniques for circuits and other Boolean expressions can be readily applied. The bottleneck is the time complexity of the transformation. More precisely, (i) each neuron of the network, i.e., a linear threshold function, is converted to a Binary Decision Diagram (BDD), and (ii) they are further combined into some final form, such as Boolean circuits. For a linear threshold function with $n$ variables, an existing method takes $O(n2^{\frac{n}{2}})$ time to construct an ordered BDD of size $O(2^{\frac{n}{2}})$ consistent with some variable ordering. However, it is non-trivial to choose a variable ordering producing a small BDD among $n!$ candidates. We propose a method to convert a linear threshold function to a specific form of a BDD based on the boosting approach in the machine learning literature. Our method takes $O(2^n \text{poly}(1/\rho))$ time and outputs BDD of size $O(\frac{n^2}{\rho^4}\ln{\frac{1}{\rho}})$, where $\rho$ is the margin of some consistent linear threshold function. Our method does not need to search for good variable orderings and produces a smaller expression when the margin of the linear threshold function is large. More precisely, our method is based on our new boosting algorithm, which is of independent interest. We also propose a method to combine them into the final Boolean expression representing the neural network.

==> figs/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3836578d-829b-4eb7-a840-a9e29edfb595",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- encoding: utf-8 -*-\n",
    "#\n",
    "#Plots for artificial data\n",
    "#\n",
    "#ref : https://www.yutaka-note.com/entry/matplotlib_pyplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ae91d72d-dfcb-4b24-b1c8-a966ca8d07fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computation time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "y_lp=[350,1785,3986,8040,10372]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5,4*10**5, 5*10**5]\n",
    "y_lpb=[6,14,23,30,40,47,55,66,76,87]\n",
    "y_erlp=[231,199,351,847,643,759,2280,980,3081,1861]\n",
    "y_nzdderlp=[264,551,686,1183,1783,1366,970,714,455,125]\n",
    "y_nzddlp=[74,276,407,770,885,730,462,389,284,51]\n",
    "y_nzddlpb=[5,8,12,13,15,14,12,9,3,1]\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp, 'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\")\n",
    "plt.xlabel(\"Sample size m\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "lg=plt.legend(['lp','erlp','nzdd_erlp','nzdd_lp','lpb','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "#plt.tight_layout()\n",
    "plt.savefig('plot_time_artificial.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "31c8b3c3-303a-4587-a1a3-c3167fdd9f15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# memory\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5, 6*10**5, 7*10**5, 8*10**5, 9*10**5, 10*10**5]\n",
    "x_lp=[1*10**5, 2*10**5, 3*10**5, 4*10**5, 5*10**5]\n",
    "y_lp=[271,535,809,1070,1355]\n",
    "y_lpb=[207,409,584,785,973,1182,1408,1515,1829,1935]\n",
    "y_erlp=[478,402,597,1048,979,1160,1934,1579,2609,1985]\n",
    "y_nzdderlp=[358,518,691,765,807,814,749,652,489,253]\n",
    "y_nzddlp=[179,270,324,385,389,384,346,287,227,125]\n",
    "y_nzddlpb=[52,72,91,105,108,108,100,84,66,40]\n",
    "plt.rcParams[\"font.size\"] = 16\n",
    "plt.plot(x_lp,y_lp,'b--')\n",
    "plt.plot(x,y_erlp,'g--')\n",
    "plt.plot(x,y_lpb,'r--')\n",
    "plt.plot(x,y_nzdderlp,'g')\n",
    "plt.plot(x,y_nzddlp,'b')\n",
    "plt.plot(x,y_nzddlpb,'r')\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\")\n",
    "plt.xlabel(\"Sample size m\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "lp=plt.legend(['lp','erlp','lpb','nzdd_erlp','nzdd_lp','nzdd_lpb'],bbox_to_anchor=(1, 1)) \n",
    "plt.savefig('plot_memory_artificial.pdf', bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "15b4cd1a-9e3b-4505-9036-06e0345d7575",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover computation time\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [0.15,7.26,0.15,14.5,10.9]\n",
    "y_nzddip = [0.1,3.82,0.01,14.23,8.64]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Computation time\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Computation time(sec.)\")\n",
    "plt.savefig('plot_time_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "21f81c12-822c-445d-b92c-6d1e3644f5b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf4AAAEiCAYAAAAYk7BxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAss0lEQVR4nO3debwWZf3/8debVdxIFiG1OLnklguKZGmWbX5bzBLNMisTxSXLb/otl4woM83Ur1lqIgpq6s8KvyK2mCtq5oILam64AAohIIKiIHDO5/fHdR0dbs+B+5xz35zlfj8fj/txzsxcM/OZuee+P/dc1zUzigjMzMysNnRr7wDMzMxs7XHiNzMzqyFO/GZmZjXEid/MzKyGOPGbmZnVECd+MzOzGuLEb2uFpBmSJrR3HGZmtc6JvwuTdKikyK+PNVPm2Tz9jrUcnpmZtYMe7R2ArRXLgIOBu4ojJe0ObJGnV9vWQMNaWI+Zma2Gz/hrw1+BAyX1LBl/MPAU8Fy1A4iItyJiRbXXY5WlpE97x2FmlePEXxuuAfoB+zSOkNQdOAi4uqkZJJ0g6W5JCyQtk/SYpMNLynxSUoOkM0rGfzE3H5xUGLdKG7+kT+QyB0v6qaTZkpZIuk7SRpJ6STpX0st5/OXFBCSpLs9/aBOxh6QxheExedy2kv4gaXHerl/mxLappOslvZbX98Nydmrepr/nbZkqaamkxyV9Mk//sqRH8/57SNKuTSzjg5L+KOmVXO5hSQeUlGlssvmEpPMlzZe0SNI4Sb0l9ZU0QdKr+XWOpG4ly1hX0q8lzZL0lqTpkk5qolxI+r2kgyQ9BrwFHCTpn5IebWY/PCTpvjL21YQmxt9R2swk6Zh8vL2R36tHJB1ZmD5E0gWSnpT0Zt4XN0raoYnlD5F0Q17WPEnnSdqncX+WlN1N0l/zOpcqHf97r267zDojV/XXhpdI1fwHAzfmcZ8GNiYl/oOamOcHuewfgQD2Ay6R1CMifg8QEbdJ+i3wQ0mTIuJeSf2BS4B/Ab8uI7YfkZoazgS2BL4H1ANvAoOAnwEfBr4FzARGt2zTV3ENqYbjJODzwMnAQuAw4E7gROAbwFmSHoyI28pY5uZ5uWOBK4EfAjdIGpW36UJSE8cpwJ8kbRUR9QCStgXuAeYCZwFLgK/kct+MiD+UrOs84GVgDGmfjAQWAcOA/+R1fB44Hvg3cFlej4Drgc/kcQ8CnwLOAOqAo0rWsxdwAPC7HNtTwOXAxZJ2jIi3fwDkbRgKHFvGvlojSSOBC4A/5/X3BLYHPgpcnIvtlmP8MzAL2AQ4EpgiafuI+E9e1nrAbXn6b4A5pPf3Xclc0seBm4BHgJ8DK4BvAv+Q9JmIuKMS22fWIUSEX130BRxKStq7k74Y3wDWy9OuAO7N/z8O3FEy77pNLO8fwLMl4/qQEsPT+f8/5vVsVVJuBjChMPyJHNsTQK/C+KtJifImQIXx9wAvFYbr8vyHNhFnAGMKw2PyuEsL47oDL+Z1/bgw/j2kHx1/KGP/zsjL/Vhh3GfzuGXABwrjR+Xxny7Zn/8G+jSxn19q3P7C+3hzE/ukAbikie26uzDuS3n+n5asZ3we/6GSfdcA7FxS9j3AUuCskvG/BJYDA8rYVxOaGH9H8dgD/g94fA3L6tPEuM3zPj+1MO74vD0jCuPWAZ7M4z+Rx4l0DN9Ssn975ffnnrX92fXLr2q+XNVfO/5EOnv6cq4y/zJwVXOFI+JNAEk9JfWTNAC4HdhCUt9CuaWks/Et8vQDgRMjYnqZcV0ZEcsLw/eRvojHR0SUjN9EUu8yl9uUcYW464GpeV2XFsYvIv2I2bzMZT4TEcVOk41V3ndExAtNjN8cQFI/Uq3LH4H1JA1ofAF/BzYFPliyrsua2Cel8TduVzH+L5CS+W9KlndOYXrRPRHxSHFE3i83AAc3Ng/kmoSDgb9FxAIqYzGwmaTdmiuQjzlyDOvmWqbXSO9bsTnlv0g1FtcV5l1GqpEq2onU+fRqoH/hfdiQ9GPrw5LWbdNWmXUgTvw1IiIWks6iv0E6A1wXuLa58pL2kzSVdJb3CjCfdHYH0LdYNiLuJ1VDfxiYQqqqLdeskuHF+e+LTYwX6cyztZpa14qImNvE+I1as8yIWF38FJa7JWl7xpD2bfHVmJA3Xt26WP2+KsY/BHg5J++ip0k/COpKxjfX2fNy0g+Sxqryj+VlX9lM+db4FfA6cL+k53J/g1Wq5iWtI+ksSXNItUsLSPttR1Y9NocAz5f8WAJ4tmS48QfWpbz7vTiO9D3Zv81bZtZBuI2/tlxNquLfELglIuY1VUjSnqQq17tJ7b9zSNW5nye1/Zd2COsJfDIP1gHrk768y1HfwvHKf0u/zBtj6d7CdTV3iaGaGV/OMlc3vnG5jfvwf0lXXTTl8Tasq9z4m7K0mfE3kfoYHALcmv8uAiaXscwm3y9S08Tb8UfEk5K2Jh1r+wBfBI6UdGFEfDcX+y2pX8ZvSc0di0jv43m07mSmcZ6TSP0fmjK/Fcs165Cc+GvLJFIv7T2Ab6+m3AGk9tLP5qpRAFbTw3k0sDPwP6QOY/8LHN5M2Up5Nf99T8n4IVVeb6U8n/+ujIhbqryumcBnJPUt1EhAOtPtRmp/X6OIqJd0FXCEpB+QjpM/RcRbZcz+Kk3X1gzhnX3RuJ43SR33/iypBzABOEbSLyNiNqk56YqI+O/ifJI2Ip39N5oJ7CBJJWf9W5bE0FjD8fpaeC/M2p2r+mtI/kI9mtRT/v9WU7SedIb29vGRv1QPKy2Y22JPAi6KiHNIPaJHSvpcBUN/l4h4jfQlv1fJpGOqud5KybUtt5OS6Kal0yUNrODqbiS9l98vGX98/vuXFizrcmADUg/7jUg1SOV4DthdUq/GEZK+CLyvWCi3178tIlYCj+XB9+S/9ZTUaEj6Oqn3ftFNwGBg/0K5dYAjSso9SKr+P17SBqWBV/i9MGt3PuOvMRFRTnvsZFJSuFnSlaR7ABxB6ig1uLFQ/hK9nHRm9aM8+gxSH4Jxkj4UEa9SPeOAkySNI3Vo24t3d4jryI4G/gk8KukSUnLcmNRXYjvefWbaWjeSOqn9TNIQ4CFS08wI4OKIKG1SaFZEPCppGvBV4IUcfznGkWoI/i7pj6TOoIfw7v4E/5A0j9TMNJd3LvF8lNQbH1Inw29Jeo3UHLIz6ZLU50uWdTHpMsMr8w/Uxsv5GmuxIm9TQ76M8O/AE5IuI11VsQnwcdKPDF/Pb12Gz/jtXSJds/xtUsI/j3faU88vKXo6qTf0oRHxRp63ntTLvx/pOuxq+jmpQ9YBpOvguwNVrWmopIh4mnQN/g2kfXYBqcaiB/CTCq4nSPcHOJfU0/08UrI8BfhuszM27/L89w9NdJxrLoabgBNIP8zOAz5Car9/qaToxaTLQv+bdA+Er5HuPfCZiGjsj3Ec6X0/iNSstD1pu1bp5BgRS0g/cG4j1XacSrqfxS9ykWWFsneSLnu9l/Qe/I503C8kdTg06zJU5ufWzAwASd8lJcatI+KZ9o6npST9N+kHw2a5z4BZTXHiN7MWkfQwsDQiPtresayJpD4l1/2vAzwMdI+IztQsZFYxbuM3szXKt7/9EqnNe2dS80pncJ2kWaRb8fYl9SvYhtTWb1aTfMZvZmskqY7UmW8RMDYiTmzXgMqUq/UPJ91fojvpFtFnRUSzN68y6+qc+M3MzGpITVT1DxgwIOrq6to7DDOzTuXBBx9cEBG+j0EXUxOJv66ujqlTp7Z3GGZmnYqkme0dg1Wer+M3MzOrIU78ZmZmNcSJ38zMrIY48ZuZmdUQJ34zM7Ma0qV79UvaF9h3yy0r9ZAzMzNr9NBDD+3To0ePn0bEYHwi2VHUA3evXLnyiF133XV5UwW6dOKPiMnA5GHDhpU+f9vMzNrgoYce2qd3796/q6urW96nT59Xu3Xr5rvBdQANDQ2aOXPmnosWLToa+E1TZfwLzczMWqxHjx4/raurW77eeustddLvOLp16xabbLLJku7dux/aXJkufcZvFSZVdnm+XbRZpxURg/v06fNqe8dh79arV68VEdGvuek+4zczs9bo5jP9jknpJK3Z/O7Eb2ZmVkOc+M3MzGqI2/jNzKxypF3X6voiHmxJ8REjRtQtXLiwx+233/5stULq6Lp04vd1/GZmVjR27NgXo8Y7Fnfpqv6ImBwRo/r27dveoZiZWQfQv3//+gEDBtS3dxztqUuf8ZuZmRUVq/qHDx++9ZZbbrm0d+/eMXHixP4AX//61xdceOGFL3Xv3r29Q62aLn3Gb2ZmtjqTJk3q39DQwJQpU54699xzZ1599dUDTjvttEHtHVc1+YzfzMxq1sCBA1eMHz/+xW7dujF06NBlzzzzzDoXXXTRoDFjxrzc3rFVi8/4zaxDkCr7MivH0KFDl3Tr9k4q3GOPPZbMmzev58KFC7tsfuyyG2ZmZmbv5sRvZmY16+GHH16/oaHh7eF77rlnvYEDB67o169fw2pm69Sc+M2sdVw3b13A/Pnze44cOfJ906ZN6z1+/PiNLrzwwsFHHXVUl23fhy7euc838DEzW8taeCe99rbffvu9Ul9frz333HNbSXzta19bMHr0aCf+zioiJgOThw0bdkR7x2JmZu1v4sSJM4rDPXr04IorrpgFzGqfiNY+V/WbmZnVECd+MzOzGtKlq/rNzMyac//99z/d3jG0B5/xm5mZ1RAnfjMzsxrixG9mZlZDnPjNzMxqiBO/mZlZDXHiNzMzqyFd+nI+37LXzGztkth1ba4vgna9RfDo0aMHXXrppRvPnj37sebKfOtb33r/U0891aecywdHjBhRt3Dhwh633377s5WN9B1dOvH7lr1mZtaZjB079sWIqOo6unTiNzMz60z69+9fX+11uI3fzMxqxvDhw7c+5JBD3n/sscduutFGG+3Ur1+/nUaNGrVZfX09559/fn9Ju5a+RowYUdc4/6mnnjpowIABO6277rpDv/KVr9QtWbKke3H5K1euZNSoUZttuOGGO2+44YY7H3bYYe+rry8/l48YMaJu7733frt9evjw4VsffPDB7//Od77zvsZlHnnkkZu1ZJmlnPjNzKymTJo0qV+PHj1iypQpT5111lmzLrvsskHjxo3rd9hhhy2cOXPmtMbXxIkTp/fs2TP22muv1wHGjRu30a9+9atNTzzxxNn33nvvEx/84AeXjR07dlBx2WPGjBl0zTXXDDj33HNnTpky5an6+nomTZrUv43x9m9oaGDKlClPnXvuuTOvvvrqAaeddtqgNc/ZNFf1m5l1IFJll1fl5uJOaYsttlh23nnnzQHYcccd37rsssteu+222zY48sgjF66//vorAWbPnt3je9/73pBDDjlk/nHHHfcKwAUXXDBoxIgRr/zwhz9ckOede9ddd204c+bM3o3LHjt27KBjjjlm7uGHH/4qwGWXXfbilClT+rYl3oEDB64YP378i926dWPo0KHLnnnmmXUuuuiiQWPGjHm5NcvzGb+ZmdWU7bbbbmlxePDgwSvmz5/fs3F42bJl+tKXvrTFFltssWzs2LEvNo5/7rnn1tl9992XFOfdbbfd3h5+5ZVXus+fP7/nHnvs8UbjuO7du7Pzzju/QRsMHTp0Sbdu76TrPfbYY8m8efN6Lly4sFU53Gf8ZmZtUelTdHyKXm09evRYZSdLotiT/pBDDhmyePHiHjfffPOTPXp0vTTpM34zM7Ns9OjRg2699da+N9544/R+/fo1FKdtscUWy+677771i+MeeOCB9Rr/79+/f/3AgQNX3HPPPW+Pa2ho4JFHHlmPNnj44YfXb2h4J5R77rlnvYEDB64oja9cTvxmZmbA9ddfv8EZZ5yx6TnnnDNr3XXXbZg1a1aPWbNm9XjllVe6AxxzzDEvT5w4sf8555wz4LHHHut98sknD3700UdX+SFwxBFHzLvgggsGjx8/fqNp06b1Hjly5PsWLFjQs+k1lmf+/Pk9R44c+b5p06b1Hj9+/EYXXnjh4KOOOqpV7fvgqn4zM6ug9r6TXlvceeedG6xcuVIjR47cvDh+//33f2XixIkzjjjiiFeff/753qeffvqmP/nJT7p96lOfWjRq1KiXr7322rd77Y8ZM2bu3Llze37/+98f0jjvfvvt98r06dP7tDau/fbb75X6+nrtueee20ria1/72oLRo0e3OvGr2ncI6giGDRsWU6dObe8wOj93N7aiCh8PqnDb9lo7vLrwfpD0YEQMa2ratGnTZuy0004LWr90K8fw4cO33mabbZZeccUVs1oy37Rp0wbstNNOdU1Nc1W/mZlZDXFVv5mZ2Vowffr0XjvttNP2zU2fNm3av7faaqvl1Y7Did/MzGwtqKurW37//fc/sbrppePKeaJfS3XpxO/H8pqZWUfRs2dPPvShD73V3nF06Tb+iJgcEaP69m3T3RLNzOzdGhoaGip99yKrgNxpv9lr/Lt04jczs+qQNHfp0qXrtHcc9m7Lly/vKWlxc9Od+M3MrMVWrlz5sxkzZvR64403+vjMv+NoaGjQnDlz1q+vr5/QXJku3cZvZmbVscsuu9z00EMPHfvcc8/9NCIG4xPJjqIeuLuhoeGi5go48ZuZWavssssuNwE3tXcc1jL+hWZmZlZDnPjNzMxqiBO/mZlZDXHiNzMzqyFO/GZmZjXEid/MzKyGOPGbmZnVECd+MzOzGuLEb2ZmVkOc+M3MzGqIE7+ZmVkNceI3MzOrIU78ZmZmNaTFT+eT9AGgDugDzAcei4hlFY7LzMzMqqCsxC+pDjga+DqwKaDC5OWS7gLGAhMjoqHSQbaWpH2Bfbfccsv2DsXMzKxDWGNVv6TzgWnA5sCPge2AvkAvYDDweeBu4DTgUUm7VS3aFoqIyRExqm/fvu0dipmZWYdQzhn/MmCLiFjQxLR5wG359TNJnweGAA9ULkTrqqQ1lylXROWWZWbWla0x8UfEj8pdWET8tW3hmJmZWTW1qVe/pF6S1q9UMGZmZlZdZSd+SQdKOkPSfnn4NOB1YLGkmyX1r1aQZmZmVhllJX5JJwBXAZ8G/iDpHOBwYDRwErAN8ItqBWlmZmaVUe51/KOAIyLickl7AHcCX42IiQCSHgd+X6UYzczMrELKreofQuq5T0T8E1gJPF6Y/ijw3sqGZmZmZpVWbuLvBbxVGF4OrCgMrwS6VyooMzMzq46W3LJ3R0kL8/8Ctpf0njw8oKJRmZmZWVW0JPHfxKq36p1UMt23UDEzM+vgyk38H6hqFGZmZrZWlJX4I2JmtQMxMzOz6iv36Xz9yikXEQvXXMrMzMzaS7lV/fPXMF2kNn737DczM+vAyk38AmYCE4ApuCOfmZlZp1Ru4t8OGAkcDRwCjAcmRMScagVmZmZmlVfWDXwi4qmI+CGwGfAj4CPA85L+Iukr1QzQzMzMKqdFj+WNiJUR8X8RsS+wJdAH+HO5nf/MzMysfbXkBj4ASPoAcBjwLVJb/2nA4grHZWZmZlVQ7uV86wAHktr5hwM3kB7Le0tEuKOfmZlZJ1HuGf9cYBGpV//hQOP1+htJ79zF19fxm5mZdWzlJv4N82s08JMmpvs6fjMzs06g3MS/d1WjMDMzs7Wi3Hv1T6l2IGZmZlZ9a7ycT9IGLVlgS8ubmZnZ2lPOdfzTJZ0qabPmCkjqJulzkm4Gvlu58MzMzKySyqnq/xhwOulOfY8BU4E5wDJgI9LtfHcHlgK/BC6pTqhmZmbWVmtM/BExHfiqpPcBBwF7kq7l7wMsAB4GxgJ/jYiGKsZqZmZmbVT2nfsi4kXg7PxqF/nHx5XAxsBK4LSI+FN7xWNmZtbZtOhe/ZK+LKk9r9VfCfx3RGwHfBY4T9J67RiPmZlZp9KixA9cBcyW9CtJW1cjoNWJiP9ExCP5/7mkpgY/IMjMzKxMLU38g4GfAh8HnpB0t6TvlHvWLWkvSTdImi0pJB3aRJljJL0gaZmkByV9rJll7Qp0z00QZmZmVoaWPpb39Yi4OCJ2B3YE7gPOAP4j6RJJu69hEesDjwPHka4CWIWkg4DfkK4OGArcA/xN0vtLyvUDrgBGtSR+MzOzWtfSM/63RcS/gf8l9ejvRerxf5ek+yTt2Mw8f42IUyLiz0BTVwAcD0yIiEsi4smI+B7wH+DoxgKSegPXA2dGxD3NxSdplKSpkqbOnz+/lVtpZmbWtbQ48UvqKemrkv4OvAB8EjgKGAQMAZ4Erm3FcnsBuwL/KJn0D+CjuYxITwi8LSKuXN3yImJsRAyLiGEDBw5saThmZmZdUkt79f+WdAZ+AfAEsFNE7BkREyJiaUTMAU4CWtPxbwDp6X4vl4x/mdS3AGAPUs3ClyU9kl87tGJdZmZmNans6/iz7YBjgesiYnkzZRZQpaf5RcTdtKF5wszMrNaVnfgl9SQl9QdWk/SJiJVAa57mtwCoJzUZFA0C5rZieWZmZlai7LPniFhBumlOVCOQ/GPiQeAzJZM+Q+rd32KS9pU0dvHixW0Nz8zMrEtoabX5dcD+rV2ZpPUl7Sxp57zu9+fhxsv1zgUOlXS4pG0l/QbYBPh9a9YXEZMjYlTfvn1bG7KZmVmX0tI2/lnAqfmmOlOBN4oTI+LcNcw/DLi9MPyz/LocODQirpXUHzgVeC/pmv/PR8TMFsZpZmZmTVBE+TX3kl5YzeSIiM3bHlLlDRs2LKZOndreYXR+UmUXV8FWoxYcxlYpHfh4gLV4THTh/SDpwYgYVrlorCNo0Rl/RHygWoGYmZlZ9bX60rjcXu8n45mZmXUirblz33clzQIWA69JminpmMqH1nbu1W9mZraqlt657xTgTOBS0qV9nwXGA2dKOqny4bWNe/WbmZmtqqW9+o8CRkXENYVxt0qaTnqi3pkVi8zMzMwqrqVV/RsDDzQx/n7efcc9MzMz62BamvifAQ5uYvzBwNNtD8fMzMyqqaVV/WOAP0raC/hnHrcH8HHgwArGZWZmZlXQojP+iLgO+DDpoTlfzK+5wPCIuL7i0ZmZmVlFtfSMn4h4EDikCrFUnKR9gX233HLL9g7FzMysQ2jVDXwk9ZO0jaTtiq9KB9dWvpzPzMxsVS0645c0lHTd/g6No0iP6W38272i0ZmZmVlFtbSq/zJgNnAc8DJU+GkSZmZmVlUtTfxbAQdGxLPVCMbMzMyqq6Vt/HcD21YjEDMzM6u+lp7xjwTGSdoceBxYUZwYEXdWKjAzMzOrvNZU9Q8F9mlimjv3mZmZdXAtreq/GLiF1Kt/Y2Bg4bVxZUNrOz+W18zMbFWKKL9jvqQ3gB0j4rnqhVR5w4YNi6lTp7Z3GJ2fVNnFVfCikBYcxlYpHfh4gLV4THTh/SDpwYgYVrlorCNo6Rn/zcCu1QjEzMzMqq+lbfx/B86RtCPwGO/u3HddpQIzMzOzymtp4r8w/z2liWnu3GdmZtbBtSjxR0Sr7u1vZmZmHYMTuZmZWQ1pUeJXcoykf0t6M9/IB0knSfpqdUI0MzOzSmnpGf9xwKnAWNIT+RrNBo6tVFBmZmZWHS1N/EcBR0TEb4CVhfEPAdtXLKoK8Q18zMzMVtXSxD+EdI/+UiuAPm0Pp7IiYnJEjOrbt297h2JmZtYhtDTxPw/s0sT4zwNPtD0cMzMzq6aWXsd/NvA7SeuS2vg/IumbwI+AwyodnJmZmVVWS6/jHy+pB/BLYF3gSmAO8P2IuLYK8ZmZmVkFtfSMn4i4BLhE0gCgW0TMq3xYZmZmVg1lJX5JN6xm2tv/R8SXKhCTmZmZVUm5Z/xfBGYCd1QvFDMzM6u2chP/r4FvAnsB44EJEfFS1aIyMzOzqijrcr6IOBF4H/ADYBgwXdLfJB0gqWc1AzQzM7PKKfs6/oioj4gbIuLLwAeA24FfALMlrV+l+MzMzKyCWvt0vvWA9wDrA0uAqFRAleRb9pqZma2q7MQvqY+kb0u6E3iMdPveb0fE5hHxRtUibAPfstfMzGxV5V7OdwnwVWA6cCnwpYhYVMW4zMzMrArK7dU/EpgF/Af4HPC54vX7jXwdv5mZWcdWbuK/gg7ajm9mZmblKyvxR8ShVY7DzMzM1oLW9uo3MzOzTqjFD+kxq3lN9G9pk3ArmpmtPT7jNzMzqyFO/GZmZjXEid/MzKyGOPGbmZnVECd+MzOzGuLEb2ZmVkOc+M3MzGpIl078fiyvmZnZqrp04vdjec3MzFbVpRO/mZmZrcqJ38zMrIY48ZuZmdUQJ34zM7Ma4sRvZmZWQ/xY3nJU8jGsfgSrmZm1I5/xm5mZ1RAnfjMzsxrixG9mZlZDnPjNzMxqiBO/mZlZDXHiNzMzqyFO/GZmZjXE1/GvZZW8JQD4tgBmZtYyPuM3MzOrIU78ZmZmNcSJ38zMrIY48ZuZmdWQLp34Je0raezixYvbOxQzM7MOoUsn/oiYHBGj+vbt296hmJmZdQhdOvGbmZnZqpz4zczMaogTv5mZWQ1x4jczM6shTvxmZmY1xInfzMyshjjxm5mZ1RAnfjMzsxrixG9mZlZDnPjNzMxqiBO/mZlZDXHiNzMzqyFO/GZmZjXEid/MzKyGOPGbmZnVECd+MzOzGuLEb2ZmVkOc+M3MzGqIE7+ZmVkNceI3MzOrIT3aOwCzWidVdnkRlV2emXUtPuM3MzOrIU78ZmZmNcSJ38zMrIY48ZuZmdUQJ34zM7Ma4sRvZmZWQ5z4zczMaogTv5mZWQ1x4jczM6shihq4zZek+cDM9o4jGwAsaO8gOgjvi8T7IfF+SDrSfhgSEQPbOwirrJpI/B2JpKkRMay94+gIvC8S74fE+yHxfrBqc1W/mZlZDXHiNzMzqyFO/Gvf2PYOoAPxvki8HxLvh8T7warKbfxmZmY1xGf8ZmZmNcSJ38zMrIY48beRpDpJIcmX31izJN0h6XftHUdXJWmGpP9p7zjaoitsg3UOTvzWJUmaIOnG9o7DrCPw58GKnPjNOihJvdo7BrMiST0kqb3jsLZx4i+TkhMkTZf0lqSXJJ1RKDJE0s2S3pT0hKTPlMy/naS/SHpd0jxJ10gaXJi+g6RbJb0maYmkaZL2ztN6Sjpf0py87hclndke25rjvEXSUkkL85lE38K8EyTdKOk4SbMlvSppvKR1C2XukHShpF9KWpD3x9mSuhXK9JL0q7zuNyU9IGmfkji3kXSDpMV5n/0rxzcG+DbwhdwME5I+UbL+iySdk7dhfo63t6QLJC2SNEvSN3P5Jptz8rgDCsOjJc3M+2yupCtKdm23NWzzDEljJF0maRFwVR6/v6THCu/9j4tfvpI2knR53tdL8/uzfWH6oXn/fE7SU3l/3iCpr6QD8vu8WNKVkvqs4di4Q9LvJf0mr+9VSb9u3A41UV2tkmaOXGZ0PlZez9t0kKT3SPp/Odbpkj5bmKecz8D6kv6Q559bGkdX2oZmtutISc9IWpaPsZuUEvUYmvk8SDpT0tP5uJkh6SxJ6xSWOUbS4/kYeg54C1iv3Jisg4oIv8p4AWcAi4DDgC2BjwDHAHVAAE8B+wJbAZcDrwDr53nfS7r39q+AbYEdgcnAfUC3XOYx4A/ANnn5XwE+kqedALwI7AW8H/go8J122Nb1gDnA9cAOwMeBZ4CJhXknAIuBS/K2fjYv6+RCmTtymZ8DHwS+CqwEvl4ocxVwb97mzYFjgeXATnn6JnmfTgKG5+UcAuwMrA9cC9wMDM6vXiXrfw0Yk9+vE/J7+DfguLzNp5G+5N5beI+HleynAA7I/4/Iy/xCfo+GAce2cJtn5GX8KMewFbArUA/8LM/3DWAJ8L3CfJNIx99e+X25IR8vffL0Q4EVwC15eR/J7+MtpONwR2Bv4FXghDUcG3cArwO/JR2rX83bdXxhG/6niXl+V7KdC0nH1FbAOcAy4K/At/K2XwrMA9Yp5zNQ2Hc/zvvpSNLxsn9X3IYmtmkY6Xj6BjAE2An4AdCD1XwegJ8Ae5CO8c8Ds4DTCssdA7wB/APYBfgQ0KO9v4/9atur3QPoDK/8wVkGHNXEtDpSAjiyMG7TPG7PPPxz4NaS+TbKZYbn4deAbzez/vOBW8n3XWjHbT0if0FuUBj3ibwdW+bhCfnLrXuhzCXALYXhO4B/lSz7ZmBc/n8LoAF4f0mZ64EL8/+nkx681KuZ7ZgA3NjMtFXWDwiYD9xQGNczf+keQHmJ/3jgaaBnOess3eY8PAOYXFLmKuC2knFjgJfy/1vlOPYqTO+b36fD8/ChuczWhTJnk35QDChnn5VsxzPFYxE4tRDPDMpLmteUHHMBnN/E52pYOZ+BvMybS8aNA+7uitvQxLz7U/LZLPfzUFLuKODZkmNtBTBoTfP61Xleruovz3ZAb9KHtjmPFv6fk/9unP/uCuyVq++WSFpCSo6QkhzAucA4SbflqtxtCsubQDqTfUapKvoLxSriClvdtm4LPBoRrxfG3UNK0tsVxj0REfWF4Tm8sy8aPVoyXCyzCykZP1Gyz77AO/trKOkLcXl5m/Uub68/0jfcPFKtS+O4FaQz4NK4m/MnYB3gBUmXSjpQUu/m1pk1tV+mlgxvC/yzZNzdwKaSNszTG4B/FWJfnLel+J68FRFPF4ZfBuZGxIKSceVs7715nzX6VyGechX3/xLgTQr7P8dCIZ4JrPkz8K8mhrejaV1hG4puJv0QfkHSVZK+LWmDNc2Um3ruzs0KS4D/JdVGFL0UES83Mbt1Uk78lbOi8Z/CF0q3wt+/kD70xddWwI15njGkD/j1pCrARyUdlqc9RDp7ODkv63Lg5iom/9YofomuaGJaaayrK9MtD+/GqvtrW1LzQyU0tf7mYmrIw8V29Z6rFIx4EdiaVD37Gqnq90FJxfbQcvbLG2XG3zh/udNXNjGtnHhaqoHCfsp6NlFuTft/lc/QWv4MdLptyD/GdyE1W8zK63hK0ibNzSNpd+D/ATeRmimHkmo+Sre1JcekdQIdKXF0ZE+S2ns/1cr5HwK2B2ZGxLMlr7fPniNiekScHxFfILUPHl6Y9npE/Dkijiad+X6S1I5Yaavb1ieBHUrOJD5KOo6erGAMD5O+eAc3sb9mF8rsqeZ7vi8Hulconvn573sL43YuLRQRyyLiLxHxA9KPlu1J7adt8WQTy9iTdBb2ep7ejdRuD0A+a90BeKKN627Oh6VVenbvDsyJiNdI++rt/ZQ7im1DBZTxGdi9ZJbdaf647ArbULrslRFxW0ScTOq3sR7wxTy5qc/DHsDsiDgtIh6IiOmk/gHWxfVo7wA6g4h4XdJvgDMkvQXcCfQnVeH/rYxFXEBqH79W0q9IXyybk36dn0A6GzubVF08AxhE+nK/D0DS8cB/gEdIZxQHk84qX6rIBhasYVsvJ3Uyu0LSaFI/hYuB6yLi2QrG8Iykq4AJkk4g/XDqR+pP8HxEXAdcSGqP/KOk00nV8rsBT0bEI6T9+DlJW5M6Wi7O1fetiWeppHuBE3PP5r6kDpBvk3Qo6fN0H6nz3UGk92p6a9ZZcA7wQO6ZfTVpG08ATsmxTZc0CbhY0ihSR8rTScfH1W1cd3M2Ac6TdCHpB8YPgV/kabcBh0m6gXSc/5gKfM+U+RnYXdLJwJ9Jx8q3SJ3duuo2FJf9RVIz2J2kTod7Axvwzo+GGZR8Hkj9HDaV9A1Sk8I+wNfbsInWSTjxl+9kUnL5CbAZqf2u9HKtJkXEHEl7kJLF30ltwbNIPWXfysU2IrUBvpf0wbwRaLyU53XSF1NjR66Hgc9FxJtt3ahmNLmtEfGm0iV15wH3kzoBTiL1hK+075C+cM/KMSzM67wdICJmS9oL+HUeF6T21VF5/ktIX5xTSR2v9iZ10Gqtw0gdrR4AniP15r6zMH0RcCLpB1xP0tn2/hHxQhvWSUQ8JOlA0g+uU0jvxZlA8S6A3yG9JzeQjq1/Av8VEUvbsu7VuIp09ngfab9fSmobhnSM15GOiyWkHyHNVje3QDmfgXNJZ7o/JlVPj46IP3fhbShaBHwZGA2sSzpGD4+Iu/L0d30eImKypF+Tjp0+pO+j0aQf1daF+el8ZlY2SXcAj0fEse0dS2t1hW0wawu38ZuZmdUQJ34zsw5O0jeKl7aWvP7d3vFZ5+KqfjOzDi5fSTOomckrImLm2ozHOjcnfjMzsxriqn4zM7Ma4sRvZmZWQ5z4zczMaogTv1mm9Gz1xueVr5A0T9Ltkr5bem/+NSznE3kZA6oZbxPrrcvrHbY212tmnYsTv9mqbiHdPbEO+CzpefU/A+4qeeCOmVmn5MRvtqq3ImJuRMyOiEci4lzSrU53AX4EIOkQSQ9Iej3XCvxJ0qZ5Wh35tsLA/HwGPiFP+y9Jd0l6VdJCSTdJ2ra4ckmjJc2U9FZ+VOoVhWmS9CNJz0laKukxSYcUZm+8PfADeb135Pl2kHSrpNfydd/TJO1d4f1mZp2EE7/ZGkTE46RnLIzIo3oBPwV2Ij39bABwTZ72YqHc9qTag8ZnGaxHui/6cNKPicXA5MYnDEoaQXo+wzGk+7l/kfR8gka/AEYC3yU9wvkM0sN5vpCnD89//yuvd/88fDXp4TDDSU8VHEN6zoKZ1SA/pMesPE8AnwaIiMsK45+XdDTwpKTNIuIlSQvztHkRsaCxYERMLC5Q0ndIT2cbDtxNeiTqf4B/5CcJziI9VIXczHA88NnCg1dekDSc9EPgL7zz+OBXImJuYVVDgLMj4qk8XLEnKZpZ5+MzfrPyiPRENSTtImlSrpJ/nZycgfevdgHSFpKuzlX1r5GetNetMN+fSE/Xe0HSpZIOlNQ7T9suT/t78XatwNGkx7GuzrnAOEm3SfqxpIo8W97MOicnfrPybEc6u18PuAl4E/gmsBupah1SE8Dq3AgMBI4EPgwMBVY2zhcRLwJb5+mvAecAD+Z1Nn5W9yVV1ze+tid1QmxWRIzJ8V8PfBR4VNJha4jVzLooV/WbrYGkD5GS+y+AbUht+qdExAt5+v4lsyzPf7sXltE/z3tMRNyex+1CyWcwIpaRqu3/IulMYC6wB/Av4C1gSETc1kyo71pvYbnTgenA+ZIuAg4HListZ2ZdnxO/2ap6SxpMOsMeCHwKOAV4EDgbWJeUgI+VdAGwLXBayTJmkpoFviBpMrAUeBVYABwh6UVgU+DXpDN+ACQdSvpM3gcsAQ4CVgDTI+J1SWcDZ0sScCewPrA70BARY4F5eV37SJpB6sC3PMf9J2AG6UEve+Z1mFkNclW/2ao+TepgNwu4FfgSqRf8XhHxRkTMB74NfJnU4e+npE53b4uI2Xn86aR2/N9FRAMpke8IPA5cAPyE9COi0SJSr/27cpkRwP6NNQu5/BhSz/9/AzfnMi/k9a4Evk86m58DTALqgY2ACcDTwP+Rag9WidnMaoefzmdmZlZDfMZvZmZWQ5z4zczMaogTv5mZWQ1x4jczM6shTvxmZmY1xInfzMyshjjxm5mZ1RAnfjMzsxry/wGh+7BYStHx1wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#setcover memory\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "y_ip= [26,656, 35,504,348]\n",
    "y_nzddip = [22,192,13,544,359]\n",
    " \n",
    "left = np.arange(len(y_ip))  # numpy縺ｧ讓ｪ霆ｸ繧定ｨｭ螳喀n\n",
    "labels = ['chess', 'connect', 'mushroom', 'pumsb', 'pumsb_star']\n",
    "plt.rcParams[\"font.size\"] = 14\n",
    "width = 0.3\n",
    "plt.yscale(\"log\")\n",
    "plt.bar(left, y_ip, color='r', width=width, align='center')\n",
    "plt.bar(left+width, y_nzddip, color='b', width=width, align='center')\n",
    "plt.title(\"Maximum memory usage\")\n",
    "lg=plt.legend(['ip','nzdd_ip'],bbox_to_anchor=(1, 1)) \n",
    "plt.xticks(left + width/2, labels)\n",
    "plt.xlabel(\"Datasets\")\n",
    "plt.ylabel(\"Memory(MB)\")\n",
    "plt.savefig('plot_memory_setcover.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6127d335",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "bedf32fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "times = {\n",
    "    \"a9a\"     : {\n",
    "        \"comp. lpb\":      8.41,\n",
    "        \"comp. erlpb\":  104.67,\n",
    "        \"comp. naive\":    9.24,\n",
    "\n",
    "        \"lpb\":            3.17,\n",
    "        \"erlpb\":        269.87,\n",
    "        \"naive\":        330.25,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"comp. lpb\":      4.39,\n",
    "        \"comp. erlpb\":  198.69,\n",
    "        \"comp. naive\":   88.88,\n",
    "\n",
    "        \"lpb\":            5.64,\n",
    "        \"erlpb\":       1091.00,\n",
    "        \"naive\":       2504.59,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      0.09,\n",
    "#         \"comp. erlpb\":    0.42,\n",
    "#         \"comp. naive\":    0.04,\n",
    "\n",
    "#         \"lpb\":            8.69,\n",
    "#         \"erlpb\":       3890.03,\n",
    "#         \"naive\":      19156.21,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"comp. lpb\":    160.60,\n",
    "        \"comp. erlpb\": 2021.36,\n",
    "        \"comp. naive\":    0.26,\n",
    "\n",
    "        \"lpb\":          888.95,\n",
    "        \"erlpb\":       2021.37,\n",
    "        \"naive\":       2082.76,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"comp. lpb\":     45.62,\n",
    "        \"comp. erlpb\":    6.75,\n",
    "        \"comp. naive\":    3.18,\n",
    "\n",
    "        \"lpb\":            6.14,\n",
    "        \"erlpb\":         51.44,\n",
    "        \"naive\":        252.26,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"comp. lpb\":      0.11,\n",
    "        \"comp. erlpb\":    0.27,\n",
    "        \"comp. naive\":    0.04,\n",
    "\n",
    "        \"lpb\":           16.16,\n",
    "        \"erlpb\":         15.45,\n",
    "        \"naive\":         16.16,\n",
    "    },\n",
    "}\n",
    "\n",
    "memories = {\n",
    "    \"a9a\"     : {\n",
    "        \"comp. lpb\":      79,\n",
    "        \"comp. erlpb\":   122,\n",
    "        \"comp. naive\":    83,\n",
    "\n",
    "        \"lpb\":            89,\n",
    "        \"erlpb\":         297,\n",
    "        \"naive\":        1198,\n",
    "    },\n",
    "    \"art-1e5\" : {\n",
    "        \"comp. lpb\":      52,\n",
    "        \"comp. erlpb\":   292,\n",
    "        \"comp. naive\":    83,\n",
    "\n",
    "        \"lpb\":           219,\n",
    "        \"erlpb\":         688,\n",
    "        \"naive\":         991,\n",
    "    },\n",
    "#     \"covtype\" : {\n",
    "#         \"comp. lpb\":      12,\n",
    "#         \"comp. erlpb\":    14,\n",
    "#         \"comp. naive\":    13,\n",
    "\n",
    "#         \"lpb\":          1142,\n",
    "#         \"erlpb\":        2239,\n",
    "#         \"naive\":       10326,\n",
    "#     },\n",
    "    \"real-sim\": {\n",
    "        \"comp. lpb\":    1432,\n",
    "        \"comp. erlpb\":    22,\n",
    "        \"comp. naive\":    37,\n",
    "\n",
    "        \"lpb\":           254,\n",
    "        \"erlpb\":         620,\n",
    "        \"naive\":      324995,\n",
    "    },\n",
    "    \"w8a\":      {\n",
    "        \"comp. lpb\":      46,\n",
    "        \"comp. erlpb\":   122,\n",
    "        \"comp. naive\":   125,\n",
    "\n",
    "        \"lpb\":           108,\n",
    "        \"erlpb\":         242,\n",
    "        \"naive\":        4083,\n",
    "    },\n",
    "    \"HIGGS\":    {\n",
    "        \"comp. lpb\":      12,\n",
    "        \"comp. erlpb\":    13,\n",
    "        \"comp. naive\":    12,\n",
    "\n",
    "        \"lpb\":          8387,\n",
    "        \"erlpb\":        8387,\n",
    "        \"naive\":        8387,\n",
    "\n",
    "    },\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0d9f2c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "width = 0.3\n",
    "colors = {\n",
    "    \"comp. lpb\":   \"red\",\n",
    "    \"comp. erlpb\": \"green\",\n",
    "    \"comp. naive\": \"blue\",\n",
    "\n",
    "    \"lpb\":         \"red\",\n",
    "    \"erlpb\":       \"green\",\n",
    "    \"naive\":       \"blue\",\n",
    "}\n",
    "hatches = {\n",
    "    \"comp. lpb\":   '',\n",
    "    \"comp. erlpb\": '',\n",
    "    \"comp. naive\": '',\n",
    "\n",
    "    \"lpb\":         'XXX',\n",
    "    \"erlpb\":       'XXX',\n",
    "    \"naive\":       'XXX',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "0f36edc8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(times): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(times[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Time [sec]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Computation time\",fontsize=20)\n",
    "\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(times) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_time_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "9f9098a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set()\n",
    "sns.set_style('white')\n",
    "plt.figure(figsize=(24, 4))\n",
    "plt.grid()\n",
    "\n",
    "handles = list()\n",
    "legend_names = list()\n",
    "handles_assigned = False\n",
    "for i, dataset in enumerate(memories): # 各データセットに対するループ\n",
    "    for k, (algorithm, height) in enumerate(memories[dataset].items()): # `dataset` における，各アルゴリズムに対するループ\n",
    "        left = width * k + 2.0 * i # `bar` の配置\n",
    "        hatch = hatches[algorithm] # 射線の有無．圧縮版 → 射線なし，非圧縮版 → 射線あり\n",
    "        color = colors[algorithm]  # 色．LPBoost → 赤，ERLPBoost → 緑，Naive LP → 青\n",
    "        g = plt.bar(left, height, width=width, hatch=hatch, color=color) # 描画\n",
    "        \n",
    "        # plt.legend() で使う用．\n",
    "        # 各アルゴリズムを**一度だけ**追加．\n",
    "        # 凡例がたくさん複製されてしまうことを防ぐため．\n",
    "        if not handles_assigned: \n",
    "            handles.append(g)\n",
    "            legend_names.append(algorithm)\n",
    "    handles_assigned = True\n",
    "\n",
    "\n",
    "# Tick label の位置調整\n",
    "tick_positions = [1.0 + 2.0 * k for k in range(len(times))]\n",
    "plt.xticks(tick_positions, times.keys(), fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "# 軸 label の追加\n",
    "plt.ylabel('Memory [MB]', fontsize=20)\n",
    "plt.xlabel('Datasets', fontsize=20)\n",
    "plt.yscale(\"log\")\n",
    "plt.title(\"Maximum memory usage\",fontsize=20)\n",
    "\n",
    "# 凡例を右端に持っていくために，x 方向の描画範囲を右に広げる．\n",
    "plt.xlim(-0.5, width * 6 * len(memories) + 3.0)\n",
    "lg=plt.legend(handles, legend_names, fontsize=18)\n",
    "\n",
    "\n",
    "# pdf で保存\n",
    "plt.savefig('./plot_memory_boosting.pdf',bbox_extra_artists=(lg,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4106619",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "edcf56ba-ca4d-4723-baac-98d1ca400894",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

